What is the origin of the stacked radio emission in radio-undetected quasars?: Insights from a radio-infrared image stacking analysis

Radio emission in the brightest radio quasars can be attributed to processes inherent to SMBHs, while the origins of the radio fluxes in quasars without radio detections is still uncertain. We investigate the radio-infrared continuum of LOFAR radio-detected quasars (RDQs) and LOFAR radio-undetected quasars (RUQs) in the $9.3\:\textrm{deg}^{2}$ NDWFS-Bo\"otes field; RUQs are quasars that are individually undetected at $\geq5\sigma$ by LOFAR. We used a median image stacking procedure. This was done in the frequencies of 150 MHz, 325 MHz, 1.4 GHz and 3.0 GHz, and in nine infrared (ir) bands between $8$ and $500\;\mu\textrm{m}$. The radio and ir photometry allow us to derive the median spectral energy distributions of RDQs and RUQs in four z-bins between $0<z<6.15$. The ir star-formation rate (SFR) is compared with two independent radio-based star-formation (SF) tracers using the far-ir radio correlation (FIRC) of SF galaxies. We find a good agreement between our radio and ir SFR measurements and the FIRC predictions. Moreover, we use the FIRC predictions to establish the contribution due to SMBH accretion to the total radio-luminosity (RL). We show that SMBH accretion can account for $\sim5-41\%$ of the total RL in median RUQs, while for median RDQs the contribution is $\sim50-84\%$. This implies that vigorous SF activity is coeval with SMBH growth in our median stacked quasars. Furthermore, we investigated the radio-loudness parameter, $R$. For quasars with $R\geq-4.5$, the RL is consistent with being dominated by SMBH accretion, while for low RL quasars with $R<-4.5$ the relative contribution of SF to the radio fluxes increases as the SMBH component becomes weaker. We also find signatures of negative AGN feedback in the brightest median RDQs at 150 MHz. Finally, we found that spectral indices of quasars do not evolve significantly with z, but they become flatter towards lower freqs.

==> run_latex.sh <==
latex $*
latex $*
filename=$*
echo "${filename%.*}"
bibtex ${filename%.*}.aux
bibtex ${filename%.*}.aux
latex $*
latex $*
dvips ${filename%.*}.dvi -o $*.ps
ps2pdf $*.ps $*.pdf

